Spitzer Microlensing Program as a Probe for Globular Cluster Planets. Analysis of OGLE-2015-BLG-0448

The microlensing event OGLE-2015-BLG-0448 was observed by Spitzer and lay within the tidal radius of the globular cluster NGC 6558. The event had moderate magnification and was intensively observed, hence it had the potential to probe the distribution of planets in globular clusters. We measure the proper motion of NGC 6558 ($\mu_{\rm cl}$(N,E) = (+0.36+-0.10, +1.42+-0.10) mas/yr) as well as the source and show that the lens is not a cluster member. Even though this particular event does not probe the distribution of planets in globular clusters, other potential cluster lens events can be verified using our methodology. Additionally, we find that microlens parallax measured using OGLE photometry is consistent with the value found based on the light curve displacement between Earth and Spitzer.

==> anc/phot_OB150448_OGLE.dat <==
# OGLE photometry of event OGLE-2015-BLG-0448 used in 
# Poleski et al. (2016) ApJ 823, 63 
# "The Spitzer Microlensing Program as a Probe for Globular Cluster Planets: Analysis of OGLE-2015-BLG-0448"
# https://ui.adsabs.harvard.edu/abs/2016ApJ...823...63P/abstract
# https://arxiv.org/abs/1512.08520
#
# HJD magnitude magnitude_uncertainty
2456702.89276 16.331 0.007
2456709.86654 16.326 0.006
2456715.83849 16.317 0.005
2456717.90272 16.320 0.008
2456720.85833 16.316 0.005
2456722.89488 16.311 0.005
2456725.79492 16.348 0.008
2456726.90597 16.323 0.006
2456728.90716 16.323 0.006
2456730.88035 16.343 0.009
2456733.79498 16.322 0.006
2456734.88852 16.320 0.005
2456736.81643 16.317 0.008
2456737.91664 16.298 0.007
2456742.87342 16.307 0.005
2456745.78915 16.341 0.005
2456746.87276 16.311 0.006
2456750.90490 16.328 0.005
2456755.87085 16.321 0.005
2456759.71518 16.325 0.006
2456761.90277 16.308 0.005
2456764.89743 16.306 0.005
2456769.85999 16.319 0.005
2456772.72556 16.317 0.005
2456775.66924 16.317 0.005
2456777.91287 16.338 0.006
2456790.67094 16.324 0.007
2456792.62331 16.327 0.008
2456796.90302 16.315 0.006
2456803.69649 16.326 0.006
2456804.93685 16.327 0.008
2456807.81561 16.329 0.007
2456809.70953 16.324 0.005
2456811.60307 16.331 0.008
2456814.62072 16.317 0.007
2456816.61237 16.315 0.008
2456817.93641 16.316 0.008
2456823.80236 16.326 0.007
2456823.80657 16.323 0.006
2456823.80763 16.326 0.003
2456825.64206 16.315 0.006
2456826.90817 16.321 0.007
2456828.79032 16.322 0.006
2456830.61695 16.314 0.005
2456832.64926 16.325 0.006
2456834.56168 16.342 0.007
2456835.85523 16.339 0.008
2456837.75255 16.318 0.006
2456839.59683 16.307 0.007
2456841.61241 16.308 0.005
2456844.53937 16.311 0.006
2456845.78097 16.323 0.005
2456851.57192 16.309 0.007
2456855.53893 16.343 0.006
2456856.80520 16.341 0.006
2456858.76556 16.331 0.006
2456863.65132 16.319 0.005
2456870.63974 16.321 0.006
2456880.66311 16.309 0.009
2456883.57368 16.321 0.006
2456887.49662 16.311 0.006
2456889.69013 16.334 0.006
2456895.65093 16.313 0.006
2456909.48546 16.321 0.009
2456919.50617 16.320 0.009
2456925.54372 16.319 0.007
2456930.54423 16.314 0.009
2456936.52539 16.315 0.007
2456940.49346 16.305 0.007
2456947.49243 16.300 0.007
2456951.51442 16.327 0.007
2456954.53665 16.313 0.008
2456959.53402 16.310 0.009
2457084.88043 16.272 0.005
2457087.82833 16.243 0.006
2457089.85653 16.249 0.006
2457091.88060 16.241 0.005
2457097.80420 16.229 0.005
2457099.80684 16.232 0.005
2457101.81020 16.207 0.006
2457109.83748 16.204 0.005
2457111.78084 16.209 0.005
2457116.75624 16.190 0.007
2457119.86466 16.183 0.006
2457126.80381 16.157 0.005
2457131.73636 16.142 0.005
2457134.80243 16.109 0.005
2457137.67262 16.096 0.005
2457139.76996 16.103 0.005
2457141.86256 16.081 0.005
2457144.77436 16.051 0.005
2457146.88524 16.033 0.005
2457152.94081 15.997 0.007
2457155.62366 15.986 0.006
2457157.75907 15.951 0.005
2457159.78602 15.911 0.004
2457161.78672 15.876 0.004
2457163.71871 15.861 0.005
2457166.75606 15.818 0.004
2457170.59461 15.755 0.004
2457172.90517 15.716 0.004
2457174.76847 15.686 0.004
2457179.78950 15.559 0.004
2457181.61571 15.510 0.003
2457184.77695 15.434 0.004
2457186.70345 15.368 0.004
2457188.67115 15.285 0.003
2457190.63214 15.208 0.003
2457191.64182 15.163 0.003
2457197.56073 14.860 0.002
2457198.85550 14.790 0.002
2457200.69462 14.670 0.002
2457202.85497 14.504 0.002
2457207.72688 14.058 0.002
2457211.62450 13.712 0.001
2457217.71742 13.975 0.002
2457220.78001 14.261 0.002
2457222.72640 14.441 0.002
2457224.73644 14.602 0.002
2457235.76587 15.200 0.004
2457252.56832 15.699 0.005
2457256.61379 15.772 0.005
2457258.49141 15.799 0.004
2457268.54035 15.930 0.005
2457271.56857 15.961 0.005
2457277.64467 16.027 0.006
2457284.48892 16.078 0.005
2457292.49878 16.145 0.008
2457293.49337 16.117 0.007
2457293.49820 16.124 0.006
2457296.53446 16.163 0.008
2457301.51550 16.156 0.007

